The carbon footprint of IRAP

We present an assessment of the greenhouse gases emissions of the Institute for Research in Astrophysics and Planetology (IRAP), located in Toulouse (France). It was performed following the established "Bilan Carbone" methodology, over a large scope compared to similar previous studies, including in particular the contribution from the purchase of goods and services as well as IRAP's use of external research infrastructures, such as ground-based observatories and space-borne facilities. The carbon footprint of the institute for the reference year 2019 is 7400 +/- 900 tCO2e. If we exclude the contribution from external research infrastructures to focus on a restricted perimeter over which the institute has some operational control, IRAP's emissions in 2019 amounted to 3300 +/- 400 tCO2e. Over the restricted perimeter, the contribution from purchasing goods and services is dominant, about 40% of the total, slightly exceeding the contribution from professional travel including hotel stays, which accounts for 38%. Local infrastructures make a smaller contribution to IRAP's carbon footprint, about 25% over the restricted perimeter. We note that this repartition may be specific to IRAP, since the energy used to produce the electricity and heating has a relatively low carbon footprint. Over the full perimeter, the large share from the use of ground-based observatories and space-borne facilities and the fact that the majority of IRAP purchases are related to instrument development indicate that research infrastructures represent the most significant challenge for reducing the carbon footprint of research at our institute. With ~260 staff members employed, our results imply that performing research in astronomy and astrophysics at IRAP according to the standards of 2019 produces average GHG emissions of 28 tCO2e/yr per person involved in that activity (Abridged).

==> figures/PLot-elec-heat.py <==
import matplotlib.pyplot as plt
import numpy as np

N = 3
Electricity = (1863, 398, 15)
elecStd = (0, 80, 3)

Electricity_GHG = (113, 24, 1)
elecStdGhG = (11, 5, 0.2)

width = 0.35       # the width of the bars: can also be len(x) sequence
ind = np.arange(N)
ind2 = np.arange(N)+width    # the x locations for the groups

fig, ax = plt.subplots()
ax_r = ax.twinx()

p1 = ax.bar(ind, Electricity, width, yerr=elecStd, label='Electricity')

p3 = ax_r.bar(ind2, Electricity_GHG, width, yerr=elecStdGhG, label='Electricity GHG', color='tab:orange')



ax.set_ylabel('Energy (MWh)', color='tab:blue', size=13)
ax.set_title('Electricity consumption by site')
ax.set_xticks((ind+ind2)/2, labels=['Roche', 'Belin', 'Tarbes'])
ax_r.set_ylabel('GHG emissions (tCO2e)', color='tab:orange', size=13)


fig.savefig('Electricity.pdf', dpi=80, bbox_inches='tight')



N = 3
Heating = (857, 177, 38)
heatStd = (0, 35, 8)

Heating_GHG = (59, 40, 9)
heatStdGhG = (18, 8, 2)

width = 0.35       # the width of the bars: can also be len(x) sequence
ind = np.arange(N)
ind2 = np.arange(N)+width    # the x locations for the groups

fig, ax = plt.subplots()
ax_r = ax.twinx()

p2 = ax.bar(ind, Heating, width, yerr=heatStd, label='Heating')

p4 = ax_r.bar(ind2, Heating_GHG, width, yerr=heatStdGhG, label='Heating GHG', color='tab:orange')



ax.set_ylabel('Energy (MWh)', color='tab:blue', size=13)
ax.set_title('Heating consumption by site')
ax.set_xticks((ind+ind2)/2, labels=['Roche', 'Belin', 'Tarbes'])
ax_r.set_ylabel('GHG emissions (tCO2e)', color='tab:orange', size=13)

fig.savefig('Heating.pdf', dpi=80, bbox_inches='tight')

